Semantic Image Based Geolocation Given a Map

The problem visual place recognition is commonly used strategy for localization. Most successful appearance based methods typically rely on a large database of views endowed with local or global image descriptors and strive to retrieve the views of the same location. The quality of the results is often affected by the density of the reference views and the robustness of the image representation with respect to viewpoint variations, clutter and seasonal changes. In this work we present an approach for geo-locating a novel view and determining camera location and orientation using a map and a sparse set of geo-tagged reference views. We propose a novel technique for detection and identification of building facades from geo-tagged reference view using the map and geometry of the building facades. We compute the likelihood of camera location and orientation of the query images using the detected landmark (building) identities from reference views, 2D map of the environment, and geometry of building facades. We evaluate our approach for building identification and geo-localization on a new challenging outdoors urban dataset exhibiting large variations in appearance and viewpoint.

==> resize_images.m <==
folder_path = 'orientation_img/';
file_names = dir([folder_path '*.png']);
% direct_names = {'20140522_151159', '20140522_155533', '20140522_155343'};
% for i=1:length(direct_names)
for i=1:length(file_names)
    name = file_names(i).name;
%     name = [direct_names{i} '.jpg'];
    img = imread([folder_path name]);
    img = imresize(img,0.25);
    imwrite(img, [folder_path name]);
    disp (['saving to ' folder_path name]);
end
